SimT: Handling Open-set Noise for Domain Adaptive Semantic Segmentation

This paper studies a practical domain adaptive (DA) semantic segmentation problem where only pseudo-labeled target data is accessible through a black-box model. Due to the domain gap and label shift between two domains, pseudo-labeled target data contains mixed closed-set and open-set label noises. In this paper, we propose a simplex noise transition matrix (SimT) to model the mixed noise distributions in DA semantic segmentation and formulate the problem as estimation of SimT. By exploiting computational geometry analysis and properties of segmentation, we design three complementary regularizers, i.e. volume regularization, anchor guidance, convex guarantee, to approximate the true SimT. Specifically, volume regularization minimizes the volume of simplex formed by rows of the non-square SimT, which ensures outputs of segmentation model to fit into the ground truth label distribution. To compensate for the lack of open-set knowledge, anchor guidance and convex guarantee are devised to facilitate the modeling of open-set noise distribution and enhance the discriminative feature learning among closed-set and open-set classes. The estimated SimT is further utilized to correct noise issues in pseudo labels and promote the generalization ability of segmentation model on target domain data. Extensive experimental results demonstrate that the proposed SimT can be flexibly plugged into existing DA methods to boost the performance. The source code is available at https://github.com/CityU-AIM-Group/SimT.

==> figs/.ipynb_checkpoints/CVPR_SimT-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import cv2\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# FCN, UNet++, ResUNet++, PraNet, ACSNet, ThresholdNet, Ours\n",
    "Dice = np.array([[56.466,57.803,61.213,75.998,76.381,77.731,81.464],\n",
    "[50.848,60.488,52.883,70.868,72.592,74.349,78.769],\n",
    "[36.067,28.258,46.926,56.469,57.371,57.816,67.636],\n",
    "[25.055,28.756,19.913,45.036,45.823,47.334,58.109]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "        \n",
    "plt.rcParams['figure.figsize'] = 10., 7\n",
    "\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.grid(linestyle='-.')\n",
    "                             \n",
    "ax1.plot(range(4), Dice[:,0], label=\"FCN (17 $'$) [6]\", marker='^', ms=10, color=\"blue\", linestyle='-')    \n",
    "ax1.plot(range(4), Dice[:,1], label=\"UNet++ (19$'$) [8]\", marker='^', ms=10, color=\"blueviolet\", linestyle='-')\n",
    "ax1.plot(range(4), Dice[:,2], label=\"ResUNet++ (19$'$) [9]\", marker='^', ms=10, color=\"lightseagreen\", linestyle='-')\n",
    "ax1.plot(range(4), Dice[:,3], label=\"PraNet (20$'$) [3]\", marker='^', ms=10, color=\"firebrick\", linestyle='-')\n",
    "ax1.plot(range(4), Dice[:,4], label=\"ACSNet (20$'$) [44]\", marker='^', ms=10, color=\"goldenrod\", linestyle='-')\n",
    "ax1.plot(range(4), Dice[:,5], label=\"ThresholdNet (21$'$) [4]\", marker='^', ms=10, color=\"green\", linestyle='-')\n",
    "ax1.plot(range(4), Dice[:,6], label=\"Ours\", marker='^', ms=10, color=\"Red\", linestyle='-')\n",
    "\n",
    "ax1.set_xlabel('Dataset', fontsize=20)\n",
    "ax1.set_ylabel('$Dice$', fontsize=20)\n",
    "ax1.set_xlim([-0.2,3.2])\n",
    "ax1.set_ylim([10,90])\n",
    "ax1.tick_params(axis=\"y\", labelsize=15)\n",
    "plt.xticks(range(4),[r'EndoScene', r'Kvasir',r'ETIS-Larib',r'WCE'], fontsize=15)\n",
    "\n",
    "\n",
    "plt.legend(fontsize=14)\n",
    "\n",
    "plt.savefig('Transfer.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "import seaborn as sns\n",
    "# sns.set(style=\"whitegrid\")\n",
    "fig = plt.figure(figsize=(10,7))\n",
    "plt.grid(linestyle='-.')\n",
    " \n",
    "# matplotlib.rc('font', **font)\n",
    "# plt.rcParams.update({'weight' : 'normal',\"family\":\"Times New Roman\",'size' : 22,})\n",
    " \n",
    "name_list = ['EndoScene', 'Kvasir', 'ETIS-Larib', 'WCE']\n",
    "x = np.arange(0, 0.3*4, 0.3)\n",
    "\n",
    "width = 0.035\n",
    "plt.bar(x, Dice[:,0], width=width, label=\"FCN (17 $'$) [6]\",fc = sns.xkcd_rgb['baby blue'], alpha=0.6)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,1], width=width, label=\"UNet++ (19$'$) [8]\",fc = sns.xkcd_rgb['carolina blue'], alpha=0.6)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,2], width=width, label=\"ResUNet++ (19$'$) [9]\",fc = sns.xkcd_rgb['soft blue'], alpha=0.8)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,3], width=width, label=\"PraNet (20$'$) [3]\", fc = sns.xkcd_rgb['light periwinkle'], alpha=0.6)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,4], width=width, label=\"ACSNet (20$'$) [44]\",fc = sns.xkcd_rgb['perrywinkle'], alpha=0.6)\n",
    " \n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,5], width=width, label=\"ThresholdNet (21$'$) [4]\",fc = sns.xkcd_rgb['purple blue'], alpha=0.6)\n",
    " \n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, Dice[:,6], width=width, label=\"Ours\",fc = sns.xkcd_rgb['purple'], alpha=0.6)\n",
    " \n",
    "\n",
    "# fontx = {'weight' : 'normal',\"family\":\"sans-serif\",'size' : 20,}\n",
    "# fonty = {'weight' : 'normal',\"family\":\"sans-serif\",'size' : 18,}\n",
    "# from matplotlib.pyplot import gca\n",
    "# a = gca()\n",
    "# a.set_xticklabels(a.get_xticks(), fonty)\n",
    "plt.xticks(x-width * 2, name_list, fontsize=18)\n",
    "# plt.yticks([1.0,0.8,0.6,0.4,0.2,0.0],[1.0,0.8,0.6,0.4,0.2,0.0],fontsize=24,)\n",
    "# a.set_yticklabels(a.get_yticks(), fonty)\n",
    "plt.xlim((-0.05,1.16))\n",
    "plt.ylim((10,100.))\n",
    "plt.ylabel('$Dice$', fontsize=18) # Proxy $\\mathcal{A}$-distance\n",
    "plt.legend(loc='upper center',ncol=4,fontsize=8,prop={\"family\":\"sans-serif\", 'size': 12})\n",
    "# plt.show()\n",
    "plt.savefig(\"Transfer.pdf\",dpi=180,bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn\n",
    "\n",
    "plt.rcParams['figure.figsize'] = 8, 5.5\n",
    "fig = plt.figure()\n",
    "\n",
    "name_list = ['EndoScene','Kvasir','ETIS-Larib', 'WCE']\n",
    "# plt.xticks(range(4),[r'EndoScene', r'Kvasir',r'ETIS-Larib',r'WCE'], fontsize=15)\n",
    "# name_list = [\"Vazquez $et. al. [8]$\", \"Zhou $et. al. [9]$\", \"Fang $et. al. [10]$\", \"Qadir $et. al. [11]$\", \"Wickstrom $et. al. [12]$\", \"Zhang $et. al. [13]$\", \"Fan $et. al. [14]$\", \"Ours\"]\n",
    "# name_list = [\"(a)\", \"(b)\", \"(c)\", \"(d)\", \"(e)\", \"(f)\", \"(g)\", \"(h)\"]\n",
    "x =list(range(len(name_list)))\n",
    "total_width, n = 0.35, 4.\n",
    "width = total_width / n\n",
    "\n",
    "data = Dice\n",
    "data.transpose()\n",
    "print(data.shape)\n",
    "\n",
    "plt.grid(linestyle='-.', axis='y')\n",
    "plt.bar(x, data[:,0].tolist(), width=width, label=\"FCN (17 $'$) [6]\",fc = 'blue', edgecolor=\"white\")\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,1], width=width, label=\"UNet++ (19$'$) [8]\", fc = 'blueviolet', edgecolor=\"white\")\n",
    "\n",
    "# x1 = x.copy()\n",
    "# for i in range(len(x)):\n",
    "#     x1[i] = x[i] + width/2\n",
    "# plt.xticks(x1, name_list, fontsize=14.5)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,2], width=width, label=\"ResUNet++ (19$'$) [9]\",fc = 'lightseagreen', edgecolor=\"white\")\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,3], width=width, label=\"PraNet (20$'$) [3]\",fc = 'firebrick', edgecolor=\"white\")\n",
    "\n",
    "plt.xticks(x, name_list, fontsize=13)\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,4], width=width, label=\"ACSNet (20$'$) [44]\",fc = 'goldenrod', edgecolor=\"white\")\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,5], width=width, label=\"ThresholdNet (21$'$) [4]\",fc = 'green', edgecolor=\"white\")\n",
    "\n",
    "for i in range(len(x)):\n",
    "    x[i] = x[i] + width\n",
    "plt.bar(x, data[:,6], width=width, label=\"Ours\",fc = 'red', edgecolor=\"white\")\n",
    "\n",
    "\n",
    "# plt.xlabel('', fontsize=17)\n",
    "plt.ylabel('Dice(%)', fontsize=13)\n",
    "plt.ylim((10,100))\n",
    "plt.xlim((-0.1,3.62))\n",
    "# plt.legend(loc=\"upper left\", ncol=2, fontsize=14)\n",
    "plt.legend(loc=\"upper center\", ncol=4, fontsize=8.5)\n",
    "\n",
    "plt.savefig('Transfer.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(10, 19)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "a = 10 * [[3.78462401e-01,  4.39418273e-02,   2.42886643e-01,   8.02368100e-03,\n",
    "        1.05753658e-02,   6.39504585e-03,   1.28299954e-03,   8.30428821e-04,\n",
    "        1.44597457e-01,   1.53838324e-02,   3.97221660e-02,   9.97632692e-03,\n",
    "        7.33535350e-04,   8.94759627e-02,   3.84397427e-03,   1.56711787e-03,\n",
    "        5.37139828e-05,   6.24631032e-04,   1.62289002e-03]]\n",
    "np.array(a).shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 828x230.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "import cv2\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 2, 1, 0.5, 0.1, 0.05, 0.01, 0.001, 0\n",
    "Dice = np.array([[47.7,48,47.6,47.3,47.3,46.8,47.1,46.7],\n",
    "[47.4,48,47.2,47.1,46.7,47.0,46.9,46.8],\n",
    "[47.2,47.5,47.6,48,47.4,47.3,47.2,47.3]])\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "        \n",
    "plt.rcParams['figure.figsize'] = 11.5, 3.2\n",
    "\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.grid(linestyle='-.')\n",
    "                             \n",
    "ax1.plot(range(8), Dice[0,:], label=\"$\\\\alpha$\", marker='.', ms=15, color=\"blue\", linestyle='-')    \n",
    "ax1.plot(range(8), Dice[1,:], label=\"$\\\\beta$\", marker='.', ms=15, color=\"blueviolet\", linestyle='-')\n",
    "ax1.plot(range(8), Dice[2,:], label=\"$\\\\gamma$\", marker='.', ms=15, color=\"lightseagreen\", linestyle='-')\n",
    "# ax1.plot(range(4), Dice[:,3], label=\"PraNet (20$'$) [3]\", marker='^', ms=10, color=\"firebrick\", linestyle='-')\n",
    "# ax1.plot(range(4), Dice[:,4], label=\"ACSNet (20$'$) [44]\", marker='^', ms=10, color=\"goldenrod\", linestyle='-')\n",
    "# ax1.plot(range(4), Dice[:,5], label=\"ThresholdNet (21$'$) [4]\", marker='^', ms=10, color=\"green\", linestyle='-')\n",
    "# ax1.plot(range(4), Dice[:,6], label=\"Ours\", marker='^', ms=10, color=\"Red\", linestyle='-')\n",
    "\n",
    "ax1.set_ylabel('mIoU', fontsize=17)\n",
    "ax1.set_xlim([-0.2,7.2])\n",
    "ax1.set_ylim([46.6,48.1])\n",
    "ax1.tick_params(axis=\"y\", labelsize=15)\n",
    "plt.xticks(range(8),[r'2.0', r'1.0',r'0.5',r'0.1',r'0.05',r'0.01',r'0.001',r'0.0'], fontsize=15)\n",
    "\n",
    "plt.legend(fontsize=15)\n",
    "plt.savefig('SimT_ablation.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "set_facecolor() got an unexpected keyword argument 'alpha'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-17-b3cdaee2d49b>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     26\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     27\u001b[0m \u001b[0max2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0madd_subplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m212\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 28\u001b[0;31m \u001b[0max2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpatch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_facecolor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"aliceblue\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m0.1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     29\u001b[0m \u001b[0max2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgrid\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'-.'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     30\u001b[0m \u001b[0max2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mDice\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"$n$\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'.'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m15\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"blue\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'-'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: set_facecolor() got an unexpected keyword argument 'alpha'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x648 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "import cv2\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "Dice = np.array([[57.01, 57.89, 57.36, 58.12, 58.34, 58.10],\n",
    "[47.11, 47.47, 47.37, 48.03, 47.75, 47.58]])\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "        \n",
    "plt.rcParams['figure.figsize'] = 13, 9\n",
    "\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(211)\n",
    "ax1.patch.set_facecolor(\"aliceblue\")\n",
    "ax1.grid(linestyle='-.')                   \n",
    "ax1.plot(range(6), Dice[1,:], label=\"$n$\", marker='.', ms=15, color=\"blue\", linestyle='-')    \n",
    "ax1.set_ylabel('mIoU', fontsize=17)\n",
    "ax1.set_title('GTA5$\\\\rightarrow$Cityscapes scenario', fontsize=20)\n",
    "ax1.set_xlim([-0.2,5.2])\n",
    "ax1.set_ylim([45,50])\n",
    "ax1.tick_params(axis=\"y\", labelsize=15)\n",
    "plt.xticks(range(6),[r'1', r'5',r'10',r'15',r'20',r'25'], fontsize=15)\n",
    "plt.legend(fontsize=17)\n",
    "\n",
    "ax2 = fig.add_subplot(212)\n",
    "ax2.patch.set_facecolor(\"aliceblue\")\n",
    "ax2.grid(linestyle='-.')                         \n",
    "ax2.plot(range(6), Dice[0,:], label=\"$n$\", marker='.', ms=15, color=\"blue\", linestyle='-')    \n",
    "ax2.set_ylabel('mIoU', fontsize=17)\n",
    "ax2.set_title('Endovis17$\\\\rightarrow$Endovis18 scenario', fontsize=20)\n",
    "ax2.set_xlim([-0.2,5.2])\n",
    "ax2.set_ylim([55,60])\n",
    "ax2.tick_params(axis=\"y\", labelsize=15)\n",
    "plt.xticks(range(6),[r'1', r'2',r'3',r'4',r'5',r'6'], fontsize=15)\n",
    "plt.legend(fontsize=17)\n",
    "\n",
    "plt.savefig('SimT_n.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

